Parallel Prefix Algorithms for the Registration of Arbitrarily Long Electron Micrograph Series

Recent advances in the technology of transmission electron microscopy have allowed for a more precise visualization of materials and physical processes, such as metal oxidation. Nevertheless, the quality of information is limited by the damage caused by an electron beam, movement of the specimen or other environmental factors. A novel registration method has been proposed to remove those limitations by acquiring a series of low dose microscopy frames and performing a computational registration on them to understand and visualize the sample. This process can be represented as a prefix sum with a complex and computationally intensive binary operator and a parallelization is necessary to enable processing long series of microscopy images. With our parallelization scheme, the time of registration of results from ten seconds of microscopy acquisition has been decreased from almost thirteen hours to less than seven minutes on 512 Intel IvyBridge cores.

==> make.sh <==

pdflatex document.tex
biber document
biber document
makeindex document.nlo -s nomencl.ist -o document.nls
pdflatex document.tex
pdflatex document.tex

